Periodic orbits, symbolic dynamics and topological entropy for the restricted 3-body problem

This paper concerns the restricted 3-body problem. By applying topological methods we give a computer assisted proof of the existence of some classes of periodic orbits, the existence of symbolic dynamics and we give a rigorous lower estimate for the topological entropy.

==> r3b.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     71501,       1645]*)
(*NotebookOutlinePosition[     72192,       1670]*)
(*  CellTagsIndexPosition[     72148,       1666]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[TextData[StyleBox["The planar restricted 3-body problem",
  FontWeight->"Bold"]], "Subtitle",
  FontColor->GrayLevel[0.900008],
  Background->GrayLevel[0]],

Cell[CellGroupData[{

Cell["Introduction", "Subsection",
  FontSize->16,
  Background->GrayLevel[0.900008]],

Cell[TextData[{
  "This ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " notebook will work on any implementation of Mathematica 4.0"
}], "Text",
  FontFamily->"Courier"],

Cell[TextData[{
  "  The sections in ",
  StyleBox["dark grey",
    Background->GrayLevel[0.666667]],
  " contain all the definitions of commands, t-sets and functions used in the \
proof"
}], "Text",
  FontFamily->"Courier"],

Cell[TextData[{
  "  In Section ",
  StyleBox["Check of the covering relations", "Section",
    FontSize->14,
    Background->GrayLevel[0.900008]],
  " of the notebook there are all the commands used to compute the image of \
the boundaries of the t-sets.\n  In brackets the approximate computation time \
for the  Mathematica/C++ algorithm on a Pentium III 1GHz. With this ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " only algorithm expect the computations a few times slower.\n  By fM it is \
denoted the list of commands to compute the Half poincar\[EAcute] map of the \
set M, while by gM it is denoted the list of commands to compute the inverse \
Half poincar\[EAcute] map of the set M. See the comments at subsection fN0."
}], "Text",
  FontFamily->"Courier"],

Cell[TextData[{
  "  In Section ",
  StyleBox["Check of Theorem 4.1", "Section",
    FontSize->14,
    Background->GrayLevel[0.900008]],
  " there are the commands used to verify Theorem 4.1"
}], "Text",
  FontFamily->"Courier"],

Cell[TextData[{
  "  In Section ",
  StyleBox["Computation of the Poincare' map", "Section",
    FontSize->14,
    Background->GrayLevel[0.900008]],
  " there are the commands to compute the Half or complete Poincare' map of \
an interval."
}], "Text",
  FontFamily->"Courier"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Definition of the potential, the \[CapitalOmega] function and their \
gradients\
\>", "Subsubsection",
  FontSize->14,
  FontWeight->"Bold",
  Background->GrayLevel[0.666667]],

Cell[BoxData[{
    \(\(Omega[x1_, x2_] := 
        x1\^2\/2 + 
          x2\^2\/2 + \((\((x1 - c)\)\^2 + x2\^2)\)\^\(\(-1\)/2\) + \((\((x1 + \
c)\)\^2 + x2\^2)\)\^\(\(-1\)/2\) - 2/c;\)\), "\[IndentingNewLine]", 
    \(\(Omega1[x1_, x2_] := 
        x1 - \(\(-\(1\/2\^\(2/3\)\)\) + x1\)\/\((\((\(-\(1\/2\^\(2/3\)\)\) + \
x1)\)\^2 + x2\^2)\)\^\(3/2\) - \(1\/2\^\(2/3\) + x1\)\/\((\((1\/2\^\(2/3\) + \
x1)\)\^2 + x2\^2)\)\^\(3/2\);\)\), "\[IndentingNewLine]", 
    \(\(Omega2[x1_, x2_] := 
        x2 - x2\/\((\((\(-\(1\/2\^\(2/3\)\)\) + x1)\)\^2 + x2\^2)\)\^\(3/2\) \
- x2\/\((\((1\/2\^\(2/3\) + x1)\)\^2 + x2\^2)\)\^\(3/2\);\)\), "\
\[IndentingNewLine]", 
    \(\(V[x1_, 
          x2_] := \(-\((\((x1 - c)\)\^2 + x2\^2)\)\^\(\(-1\)/2\)\) - \((\((x1 \
+ c)\)\^2 + x2\^2)\)\^\(\(-1\)/2\);\)\), "\[IndentingNewLine]", 
    \(\(V1[x1_, 
          x2_] := \((x1 - 
                c)\) \((\((x1 - c)\)\^2 + x2\^2)\)\^\(\(-3\)/2\) + \((x1 + 
                c)\) \((\((x1 + c)\)\^2 + x2\^2)\)\^\(\(-3\)/2\);\)\), "\
\[IndentingNewLine]", 
    \(\(V2[x1_, x2_] := 
        x2 \((\((x1 - c)\)\^2 + x2\^2)\)\^\(\(-3\)/2\) + 
          x2 \((\((x1 + c)\)\^2 + x2\^2)\)\^\(\(-3\)/2\);\)\)}], "Input",
  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{

Cell["Graphic definitions", "Subsection",
  FontSize->14,
  FontWeight->"Bold",
  Background->GrayLevel[0.666667]],

Cell[BoxData[
    \(Draw2[set1_, set2_] := 
      Block[{len = Length[set1], whole1, i}, \[IndentingNewLine]whole1 = 
          PlotBox[set1[\([1]\)]]; 
        Do[AppendTo[whole1, PlotBox[set1[\([i]\)]]], {i, 2, 
            len}]; \[IndentingNewLine]whole1 = 
          Partition[Flatten[whole1], 2]; \[IndentingNewLine]ListPlot[
          Join[set2, whole1], PlotRange \[Rule] All]]\)], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(\(TestInt[l_, i_] := 
        Block[{a, b, c, d, j, p}, \[IndentingNewLine]p = Length[l]; 
          j = If[i < p, i + 1, 1]; \[IndentingNewLine]a = l[\([i]\)]; 
          b = l[\([j]\)]; \[IndentingNewLine]c = 
            Interval[{a[\([1]\)], b[\([1]\)]}]; 
          d = Interval[{a[\([2]\)], b[\([2]\)]}]; {c, d}];\)\)], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(\(TestIntOpp[l_, i_] := 
        Block[{a, b, c, d, j, p}, \[IndentingNewLine]p = Length[l]; 
          j = If[i < p, i + 1, 1]; \[IndentingNewLine]a = l[\([i]\)]; 
          b = l[\([j]\)]; \[IndentingNewLine]c = 
            Interval[{a[\([1]\)], b[\([1]\)]}]; 
          d = \(-Interval[{a[\([2]\)], b[\([2]\)]}]\); {c, d}];\)\)], "Input",\

  InitializationCell->True],

Cell[BoxData[{
    \(\(Averint[
          a_] :=  .5 \((Max[a] + Min[a])\);\)\), "\[IndentingNewLine]", 
    \(WidthInt[a_] := Max[a] - Min[a]; 
    PlotBox[a_] := 
      Block[{x = a[\([1]\)], y = a[\([2]\)], xc, yc, sizex, 
          sizey}, \[IndentingNewLine]xc = Averint[x]; 
        yc = Averint[y]; \[IndentingNewLine]sizex = WidthInt[x]/2; 
        sizey = WidthInt[y]/2; \[IndentingNewLine]MakePar[xc, yc, sizex, 
          sizey, 0. , \[Pi]/2, 40]];\), "\[IndentingNewLine]", 
    \(\(MakePar[x_, y_, lx_, ly_, alpha_, beta_, p_] := 
        Block[{sidep = p/4, dx = 8. /p, data1, data2, data3, data4}, \n
          data1 = Table[{x + lx\ Cos[alpha] - 
                  ly\ Cos[
                      beta] \((\(-1. \) + dx\ i)\), \[IndentingNewLine]y + 
                  lx\ Sin[alpha] - ly\ \((\(-1. \) + dx\ i)\) Sin[beta]}, {i, 
                0, sidep - 1}]; \[IndentingNewLine]data2 = 
            Table[{x - lx\ \((\(-1. \) + dx\ i)\) Cos[alpha] - 
                  Cos[beta] ly, \[IndentingNewLine]y - 
                  lx \((\(-1. \) + dx\ i)\)\ Sin[alpha] - ly\ Sin[beta]}, {i, 
                0, sidep - 1}]; \n
          data3 = Table[{x - lx\ Cos[alpha] - 
                  Cos[beta] \((\(-1. \) + dx\ i)\) ly, \[IndentingNewLine]y - 
                  lx\ Sin[alpha] - \((\(-1. \) + dx\ i)\) ly\ Sin[beta]}, {i, 
                sidep, 1, \(-1\)}]; \[IndentingNewLine]data4 = 
            Table[{x + lx\ \((\(-1. \) + dx\ i)\) Cos[alpha] + 
                  Cos[beta] ly, \[IndentingNewLine]y + 
                  lx \((\(-1. \) + dx\ i)\)\ Sin[alpha] + ly\ Sin[beta]}, {i, 
                0, sidep - 1}]; \n
          Join[data1, data2, data3, data4]];\)\)}], "Input",
  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Definition of the t-sets", "Section",
  FontSize->14]], "Subsection",
  FontSize->12,
  Background->GrayLevel[0.666667]],

Cell[BoxData[
    \(MakeTSets[points_] := 
      Block[{size =  .0009, \ h =  .15}, \[IndentingNewLine]alpha = 1.131; \ 
        beta = \(-alpha\); \[IndentingNewLine]K1 = 
          MakePar[0.04775, 0. , size, size, alpha, beta, 
            points]; \ \[IndentingNewLine]L1 = 
          MakePar[\(-0.0742\), \(-0.1015\), size, size, alpha, beta, 
            points]; \[IndentingNewLine]size =  .0002; \
\[IndentingNewLine]alpha = 1.818; 
        beta = \(-alpha\); \[IndentingNewLine]K0 = 
          MakePar[ .04873, 0. , size, size, alpha, beta, 
            points]; \[IndentingNewLine]size =  .01; \[IndentingNewLine]alpha \
= 1.835; \ 
        beta = \(-alpha\); \[IndentingNewLine]K3 = 
          MakePar[ .06712, 0. , size, size, alpha, beta, 
            points]; \[IndentingNewLine]size =  .005; \[IndentingNewLine]L4 = 
          MakePar[ .6563, 0, size, size, \(-1.49\), 1.49, 
            points]; \[IndentingNewLine]size =  .007; \
\[IndentingNewLine]alpha = 0.9325; \[IndentingNewLine]N0 = 
          MakePar[\(- .7942\), 0. , size, size, alpha, \(-alpha\), 
            points]; \[IndentingNewLine]size =  .0065; 
        alpha = 1. ; \[IndentingNewLine]M0 = 
          MakePar[\(-0.1471\), 0. , size, size, alpha, \(-alpha\), 
            points]; \[IndentingNewLine]M1 = 
          MakePar[\(- .1424\),  .007289,  .0026,  .0065,  .9, \(-1.05\), 
            points]; \[IndentingNewLine]centerN1 = {\(- .7849\),  .0129}; \
\[IndentingNewLine]alpha = \(-2.136\); 
        beta = \(-alpha\); \[IndentingNewLine]N1 = 
          MakePar[centerN1[\([1]\)], centerN1[\([2]\)],  .002,  .005, alpha, 
            beta, points]; \[IndentingNewLine]centerM2 = {\(-0.1311\), 
            0.0279}; \[IndentingNewLine]M2 = 
          MakePar[centerM2[\([1]\)], centerM2[\([2]\)],  .0025,  .005, 4.2, 
            2, points]; \[IndentingNewLine]centerN2 = {\(- .7589\),  .05086}; \
\[IndentingNewLine]alpha = \(-1.812\); 
        beta = 1.981; \[IndentingNewLine]N2 = 
          MakePar[centerN2[\([1]\)], centerN2[\([2]\)],  .002,  .005, alpha, 
            beta, points]; \[IndentingNewLine]centerM3 = {\(-0.0792\), 
            0.1267}; \[IndentingNewLine]M3 = 
          MakePar[centerM3[\([1]\)], centerM3[\([2]\)],  .002,  .005, 4.2, 
            1.8, 
            points]; \[IndentingNewLine]centerN3 = { .08,  .125}; \
\[IndentingNewLine]centerM4 = {0.7592, 0.05021}; \[IndentingNewLine]M4 = 
          MakePar[centerM4[\([1]\)], centerM4[\([2]\)],  .006,  .018, 1.2, 
            2.2, points]; \[IndentingNewLine]alpha = 1.124; 
        beta = 2.009; \[IndentingNewLine]N3 = 
          MakePar[centerN3[\([1]\)], centerN3[\([2]\)],  .01,  .04, alpha, 
            beta, points]; \[IndentingNewLine]size =  .004; \
\[IndentingNewLine]alpha = 1.819; 
        beta = \(-alpha\); \[IndentingNewLine]M5 = 
          MakePar[0.7854, 0.01406,  .01,  .008, 4.2, 2.2, 
            points]; \[IndentingNewLine]L3 = 
          MakePar[\(- .04873\), 0. ,  .01,  .01, alpha, beta, 
            points]; \[IndentingNewLine]N5 = 
          MakePar[ .1471, 0. ,  .015,  .015, \(-2.07\), 2.07, 
            points]; \[IndentingNewLine]centerM6 = {0.7942, 
            0. }; \[IndentingNewLine]N4 = 
          MakePar[ .131,  .028,  .0076,  .012, \(-2.09\), 2.11, 
            points]; \[IndentingNewLine]M6 = 
          MakePar[centerM6[\([1]\)], centerM6[\([2]\)],  .013,  .013, 
            1. , \(-1. \), 
            points]; \[IndentingNewLine]size =  .01; \[IndentingNewLine]L5 = 
          MakePar[ .6545, 0.022, size, size, \(-1.49\), 1.49, 
            points]; \[IndentingNewLine]alpha = \(-2. \); \ 
        beta = \(-alpha\); \[IndentingNewLine]K2 = 
          MakePar[\(-0.7365\), 0. ,  .0012,  .0012, alpha, beta, 
            points]; \[IndentingNewLine]alpha = \(-1.85\); \ 
        beta = \(-alpha\); \[IndentingNewLine]L2 = 
          MakePar[\(-0.0738\), 0.1025,  .002,  .002, alpha, beta, 
            points];\ ]\)], "Input",
  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Lohner definitions",
  FontWeight->"Bold"]], "Subsubsection",
  FontSize->14,
  Background->GrayLevel[0.666667]],

Cell[BoxData[{
    RowBox[{\( (*\ 
        This\ commands\ prepare\ the\ rough\ trajectory\ used\ in\ the\ proof\
\ of\ Lemma\ 5.9\ *) \), "\[IndentingNewLine]", 
      RowBox[{
        RowBox[{\(Traj[x10_, x1p_, dir_, h_]\), ":=", 
          RowBox[{"Block", "[", 
            
            RowBox[{\({T = 5. , x, y, xp, xy, t, c = 2. \^\(\(-2\)/3\)}\), 
              ",", " ", "\[IndentingNewLine]", 
              RowBox[{
                RowBox[{\({x, y, xp, yp}\), "=", 
                  RowBox[{\({x1, x2, x1', x2'}\), "/.", 
                    RowBox[{"First", "[", 
                      RowBox[{"NDSolve", "[", 
                        RowBox[{
                          RowBox[{"{", "\[IndentingNewLine]", 
                            RowBox[{
                              RowBox[{
                                RowBox[{
                                  RowBox[{
                                    SuperscriptBox["x1", "\[Prime]\[Prime]",
                                      MultilineFunction->None], "[", "t", 
                                    "]"}], "+", 
                                  RowBox[{"2", " ", 
                                    RowBox[{
                                      SuperscriptBox["x2", "\[Prime]",
                                        MultilineFunction->None], "[", "t", 
                                      "]"}]}]}], 
                                "\[Equal]", \(Omega1[x1[t], x2[t]]\)}], ",", 
                              "\[IndentingNewLine]", 
                              RowBox[{
                                RowBox[{
                                  RowBox[{
                                    SuperscriptBox["x2", "\[Prime]\[Prime]",
                                      MultilineFunction->None], "[", "t", 
                                    "]"}], "-", 
                                  RowBox[{"2", " ", 
                                    RowBox[{
                                      SuperscriptBox["x1", "\[Prime]",
                                        MultilineFunction->None], "[", "t", 
                                      "]"}]}]}], 
                                "\[Equal]", \(Omega2[x1[t], x2[t]]\)}], ",", 
                              "\[IndentingNewLine]", \(x1[0] \[Equal] x10\), 
                              ",", \(x2[0] \[Equal] 0. \), 
                              ",", \(\(x1'\)[0] \[Equal] x1p\), 
                              ",", \(\(x2'\)[0] \[Equal] 
                                dir \@\( 2.  \((Omega[x10, 0. ] + h)\) - \
x1p\^2\)\)}], "}"}], ",", "\[IndentingNewLine]", \({x1, x2}\), 
                          ",", \({t, 0, T}\), ",", \(MaxSteps \[Rule] 30000\),
                           ",", \(StoppingTest \[Rule] \((dir\ x2[t] < 
                                0)\)\)}], "]"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", \({x, y, xp, yp}\)}]}], "]"}]}], 
        ";"}]}], "\[IndentingNewLine]", \(\[Alpha]dot[
          x_] := \((\((2  x[\([2]\)] + Omega2[x[\([1]\)], x[\([3]\)]])\) 
                x[\([3]\)] - x[\([4]\)]\^2)\)/\((x[\([3]\)]\^2 + 
              x[\([4]\)]\^2)\);\), "\[IndentingNewLine]", \(MakeTr[x0_, 
          xp0_, \[Delta]x_, \[Delta]xp_, dir_] := 
        Block[{x, xp, y, yp, T, tr1, 
            tr2}, \[IndentingNewLine]{x, y, xp, yp} = 
            Traj[x0, xp0, dir,  .15]; \[IndentingNewLine]T = 
            x[\([1, 1, 2]\)]; \[IndentingNewLine]steps = 
            500; \[CapitalDelta] = 
            T/steps; \[Delta]y = \[Delta]x; \[Delta]yp = \[Delta]xp; 
          c = 2. \^\(\(-2\)/3\); \[IndentingNewLine]tr1 = 
            Table[\({x, xp, y, yp}[\([i]\)]\)[\[CapitalDelta]\ j], {j, 0, 
                steps}, {i, 4}]; 
          tr2 = Table[\[IndentingNewLine]{Interval[{tr1[\([j, 
                          1]\)] - \[Delta]x, tr1[\([j, 1]\)] + \[Delta]x}], 
                Interval[{tr1[\([j, 2]\)] - \[Delta]xp, 
                    tr1[\([j, 2]\)] + \[Delta]xp}], 
                Interval[{tr1[\([j, 3]\)] - \[Delta]y, 
                    tr1[\([j, 3]\)] + \[Delta]x}], 
                Interval[{tr1[\([j, 4]\)] - \[Delta]yp, 
                    tr1[\([j, 4]\)] + \[Delta]yp}]}, {j, 1, 
                steps + 1}\[IndentingNewLine]]; \[IndentingNewLine]{Max[
              Table[\[Alpha]dot[tr2[\([i]\)]], {i, 1, steps + 1}]], 
            tr2}];\), "\[IndentingNewLine]", \(MakeTrFine[x0_, 
          xp0_, \[Delta]x_, \[Delta]xp_, dir_] := 
        Block[{x, xp, y, yp, T, tr1, tr2, 
            c = 2. \^\(\(-2\)/3\)}, \[IndentingNewLine]{x, y, xp, yp} = 
            Traj[x0, xp0, dir,  .15]; \[IndentingNewLine]T = 
            x[\([1, 1, 2]\)]; \[IndentingNewLine]steps = 
            5000; \[CapitalDelta] = 
            T/steps; \[Delta]y = \[Delta]x; \[Delta]yp = \[Delta]xp; 
          tr1 = 
            Table[\({x, xp, y, yp}[\([i]\)]\)[\[CapitalDelta]\ j], {j, 0, 
                steps}, {i, 4}]; 
          tr2 = Table[\[IndentingNewLine]{Interval[{tr1[\([j, 
                          1]\)] - \[Delta]x, tr1[\([j, 1]\)] + \[Delta]x}], 
                Interval[{tr1[\([j, 2]\)] - \[Delta]xp, 
                    tr1[\([j, 2]\)] + \[Delta]xp}], 
                Interval[{tr1[\([j, 3]\)] - \[Delta]y, 
                    tr1[\([j, 3]\)] + \[Delta]x}], 
                Interval[{tr1[\([j, 4]\)] - \[Delta]yp, 
                    tr1[\([j, 4]\)] + \[Delta]yp}]}, {j, 1, 
                steps + 1}\[IndentingNewLine]]; \[IndentingNewLine]{Max[
              Table[\[Alpha]dot[tr2[\([i]\)]], {i, 1, steps + 1}]], 
            tr2}];\)}], "Input",
  InitializationCell->True],

Cell[BoxData[{
    \(c = Interval[2. \^\(\(-2\)/3\)]; d = 4;\), "\[IndentingNewLine]", 
    \(\(f[x_] := {x[\([2]\)], 
          x[\([1]\)] - 2  x[\([4]\)] - 
            V1[x[\([1]\)], x[\([3]\)]], \[IndentingNewLine]x[\([4]\)], 
          x[\([3]\)] + 2  x[\([2]\)] - 
            V2[x[\([1]\)], x[\([3]\)]]};\)\), "\[IndentingNewLine]", 
    \(\(dftemp = {D[f[{x, v, y, w}], x], D[f[{x, v, y, w}], v], 
          D[f[{x, v, y, w}], y], 
          D[f[{x, v, y, w}], w]};\)\), "\[IndentingNewLine]", 
    \(\(df2temp = {D[dftemp, x], D[dftemp, v], D[dftemp, y], 
          D[dftemp, w]};\)\), "\[IndentingNewLine]", 
    \(\(df[a_] := 
        Block\ [{x, v, y, w, 
            e}, \[IndentingNewLine]dftemp /. {x \[Rule] a[\([1]\)], 
              y \[Rule] a[\([3]\)]}];\)\), "\[IndentingNewLine]", 
    \(\(df2[a_] := 
        Block\ [{x, v, y, w, 
            e}, \[IndentingNewLine]df2temp /. {x \[Rule] a[\([1]\)], 
              y \[Rule] a[\([3]\)]}];\)\)}], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(\(Enclosure[x_, t_] := 
        Block[{i, x00 = x, y, z, zeroh = Interval[{0. , t}]}, 
          z = x00 + zeroh\ f[x00]\  + 
              Table[Interval[{\(- .01\),  .01}], {i, 
                  4}]; \[IndentingNewLine]y = 
            x00 + zeroh\ f[z]; \[IndentingNewLine]While[\(! incl[z, 
                y]\), \[IndentingNewLine]Do[\[IndentingNewLine]If[\(! \
IntervalMemberQ[z[\([i]\)], y[\([i]\)]]\), 
                z[\([i]\)] = z[\([i]\)] + Interval[{\(- .01\),  .01}], 
                Null]\  (*\ end\ if\ *) \[IndentingNewLine], {i, 4}]; \  (*\ 
              end\ do\ *) \[IndentingNewLine]y = 
              x00 + zeroh\ f[z]\[IndentingNewLine]]; \  (*\ 
            end\ while\ *) \[IndentingNewLine]\ y];\)\)], "Input",
  InitializationCell->True],

Cell[BoxData[{
    \(\(Averint[
          a_] :=  .5 \((Max[a] + Min[a])\);\)\), "\[IndentingNewLine]", 
    \(\(incl[z_, y_] := 
        Block[{inc = True, 
            vectbool = IntervalMemberQ[z, y]}, \[IndentingNewLine]Do[
            inc = inc && vectbool[\([i]\)], {i, d}]; inc];\)\)}], "Input",
  InitializationCell->True],

Cell[BoxData[{
    \(\(\[CapitalPhi][a_, order_, t_] := 
        Block[{i, c = Interval[2. \^\(\(-2\)/3\)]}, \[IndentingNewLine]x\_0 = 
            a[\([1]\)]; v\_0 = a[\([2]\)]; y\_0 = a[\([3]\)]; 
          w\_0 = a[\([4]\)]; \[IndentingNewLine]xmc\_0 = x\_0 - c; 
          xpc\_0 = x\_0 + c; \[IndentingNewLine]xmcq\_0 = xmc\_0\^2; 
          xpcq\_0 = xpc\_0\^2; 
          yq\_0 = y\_0\^2; \[IndentingNewLine]xmcy\_0 = xmcq\_0 + yq\_0; 
          xpcy\_0 = xpcq\_0 + yq\_0; \[IndentingNewLine]dm\_0 = 
            xmcy\_0\^\(\(-3\)/2\); 
          dp\_0 = xpcy\_0\^\(\(-3\)/2\); \[IndentingNewLine]fxm\_0 = \(xmc\_0\
\) dm\_0; 
          fxp\_0 = \(xpc\_0\) dp\_0; \[IndentingNewLine]fym\_0 = \(y\_0\) 
              dm\_0; fyp\_0 = \(y\_0\) dp\_0; \[IndentingNewLine]Do[
            recurse[i], {i, 1, 
              order}]; \[IndentingNewLine]{\[Sum]\+\(i = 0\)\%order\( x\_i\) 
                t\^i, \[Sum]\+\(i = 0\)\%order\( v\_i\) 
                t\^i, \[Sum]\+\(i = 0\)\%order\( y\_i\) 
                t\^i, \[Sum]\+\(i = 0\)\%order\( w\_i\) 
                t\^i}];\)\[IndentingNewLine]\), "\[IndentingNewLine]", 
    \(\(d\[CapitalPhi][a_, order_, t_] := 
        Block[{i, j, f, d2, \[Xi], d}, \[IndentingNewLine]x\_0 = a[\([1]\)]; 
          v\_0 = a[\([2]\)]; y\_0 = a[\([3]\)]; 
          w\_0 = a[\([4]\)]; \[IndentingNewLine]xmc\_0 = x\_0 - c; 
          xpc\_0 = x\_0 + c; \[IndentingNewLine]xmcq\_0 = xmc\_0\^2; 
          xpcq\_0 = xpc\_0\^2; 
          yq\_0 = y\_0\^2; \[IndentingNewLine]xmcy\_0 = xmcq\_0 + yq\_0; 
          xpcy\_0 = xpcq\_0 + yq\_0; \[IndentingNewLine]dm\_0 = 
            xmcy\_0\^\(\(-3\)/2\); 
          dp\_0 = xpcy\_0\^\(\(-3\)/2\); \[IndentingNewLine]fxm\_0 = \(xmc\_0\
\) dm\_0; 
          fxp\_0 = \(xpc\_0\) dp\_0; \[IndentingNewLine]fym\_0 = \(y\_0\) 
              dm\_0; fyp\_0 = \(y\_0\) dp\_0; \[IndentingNewLine]Do[
            recurse[i], {i, order}]; \[IndentingNewLine]\[Xi]\_0 = 
            Interval[0. ] + IdentityMatrix[4]; \[IndentingNewLine]f\_0 = 
            Transpose[df[a]]; \[IndentingNewLine]d2 = 
            df2[a]; \[IndentingNewLine]Do[
            f\_i = Transpose[d2[\([1]\)] x\_i + d2[\([3]\)] y\_i], {i, 
              order}]; 
          Do[\[Xi]\_i = \((\[Sum]\+\(j = 0\)\%\(i - 1\)f\_j . \[Xi]\_\(i - 1 \
- j\))\)/i, {i, 
              order}]; \[IndentingNewLine]\[Sum]\+\(i = 0\)\%order\( \[Xi]\_i\
\) t\^i];\)\[IndentingNewLine]\), "\[IndentingNewLine]", 
    \(\(Error[a_, order_, t_] := 
        Block[{i}, \[IndentingNewLine]{x\_0, v\_0, y\_0, w\_0} = 
            Enclosure[a, t]; \[IndentingNewLine]xmc\_0 = x\_0 - c; 
          xpc\_0 = x\_0 + c; \[IndentingNewLine]xmcq\_0 = xmc\_0\^2; 
          xpcq\_0 = xpc\_0\^2; 
          yq\_0 = y\_0\^2; \[IndentingNewLine]xmcy\_0 = xmcq\_0 + yq\_0; 
          xpcy\_0 = xpcq\_0 + yq\_0; \[IndentingNewLine]dm\_0 = 
            xmcy\_0\^\(\(-3\)/2\); 
          dp\_0 = xpcy\_0\^\(\(-3\)/2\); \[IndentingNewLine]fxm\_0 = \(xmc\_0\
\) dm\_0; 
          fxp\_0 = \(xpc\_0\) dp\_0; \[IndentingNewLine]fym\_0 = \(y\_0\) 
              dm\_0; fyp\_0 = \(y\_0\) dp\_0; \[IndentingNewLine]Do[
            recurse[i], {i, 1, 
              order + 1}]; \[IndentingNewLine]\(t\^\(order + 
                  1\)\) {x\_\(order + 1\), v\_\(order + 1\), 
                y\_\(order + 1\), 
                w\_\(order + 1\)}/\(\((order + 
                    1)\)!\)];\)\), "\[IndentingNewLine]", 
    \(recurse[
        i_] := \((x\_i = 
          v\_\(i - 1\)/
            i; \[IndentingNewLine]v\_i = \((x\_\(i - 1\) - 2  w\_\(i - 1\) - 
                fxm\_\(i - 1\) - fxp\_\(i - 1\))\)/
            i; \[IndentingNewLine]y\_i = 
          w\_\(i - 1\)/
            i; \[IndentingNewLine]w\_i = \((y\_\(i - 1\) + 2  v\_\(i - 1\) - 
                fym\_\(i - 1\) - fyp\_\(i - 1\))\)/
            i; \[IndentingNewLine]xmc\_i = x\_i; 
        xpc\_i = 
          x\_i; \[IndentingNewLine]xmcq\_i = \[Sum]\+\(j = 0\)\%i\( xmc\_j\) 
              xmc\_\(i - j\); 
        xpcq\_i = \[Sum]\+\(j = 0\)\%i\( xpc\_j\) 
              xpc\_\(i - j\); \[IndentingNewLine]yq\_i = \[Sum]\+\(j = 0\)\%i\
\( y\_j\) y\_\(i - j\); \[IndentingNewLine]xmcy\_i = xmcq\_i + yq\_i; 
        xpcy\_i = xpcq\_i + yq\_i; \[IndentingNewLine]dp\_i = 
          1/\((i\ xpcy\_0)\) 
            Sum[\((j/2 - 3  i/2)\) \(dp\_j\) xpcy\_\(i - j\), {j, 0, 
                i - 1}]; \[IndentingNewLine]dm\_i = 
          1/\((i\ xmcy\_0)\) 
            Sum[\((j/2 - 3  i/2)\) \(dm\_j\) xmcy\_\(i - j\), {j, 0, 
                i - 1}]; \[IndentingNewLine]fxm\_i = \[Sum]\+\(j = 0\)\%i\( 
                  xmc\_j\) dm\_\(i - j\); 
        fxp\_i = \[Sum]\+\(j = 0\)\%i\( xpc\_j\) 
              dp\_\(i - j\); \[IndentingNewLine]fym\_i = \[Sum]\+\(j = 0\)\%i\
\( y\_j\) dm\_\(i - j\); 
        fyp\_i = \[Sum]\+\(j = 0\)\%i\( y\_j\) dp\_\(i - j\);)\)\)}], "Input",\

  InitializationCell->True],

Cell[BoxData[{
    \(c = Interval[2. \^\(\(-2\)/3\)]; d = 4;\), "\[IndentingNewLine]", 
    \(\(f[x_] := {x[\([2]\)], 
          x[\([1]\)] - 2  x[\([4]\)] - 
            V1[x[\([1]\)], x[\([3]\)]], \[IndentingNewLine]x[\([4]\)], 
          x[\([3]\)] + 2  x[\([2]\)] - 
            V2[x[\([1]\)], x[\([3]\)]]};\)\), "\[IndentingNewLine]", 
    \(incl[z_, y_] := 
      Block[{inc = True}, \[IndentingNewLine]vectbool = 
          IntervalMemberQ[z, y]; \[IndentingNewLine]Do[
          inc = inc && vectbool[\([i]\)], {i, 
            d}]; \[IndentingNewLine]inc]\), "\[IndentingNewLine]", 
    \(\(Enclosure[x_, t_] := 
        Block[{i, x00 = x, y, z, 
            zeroh = Interval[{0. , t}], \[IndentingNewLine] (*\(thickness = 
                  Interval[{\(- .00005\),  .00005}]\)\(}\)*) , 
            thickness = Interval[{\(- .005\),  .005}]}, 
          z = x00 + zeroh\ f[x00]\  + 
              Table[thickness, {i, 4}]; \[IndentingNewLine]y = 
            x00 + zeroh\ f[z]; \[IndentingNewLine]While[\(! incl[z, 
                y]\), \[IndentingNewLine]\((Do[\[IndentingNewLine]If[\(! \
IntervalMemberQ[z[\([i]\)], y[\([i]\)]]\), 
                  z[\([i]\)] = 
                    z[\([i]\)] + thickness, ]\ \[IndentingNewLine], {i, 
                  4}]; \  (*\ end\ do\ *) \[IndentingNewLine]y = 
                x00 + zeroh\ f[z])\)\[IndentingNewLine]]; \  (*\ 
            end\ while\ *) \[IndentingNewLine]\ 
          y];\)\), "\[IndentingNewLine]", 
    \(\(Averint[
          a_] :=  .5 \((Max[a] + Min[a])\);\)\), "\[IndentingNewLine]", 
    \(\(TestInt[l_, i_, div_] := 
        Block[{a, b, c, d, j, p}, \[IndentingNewLine]p = Length[l]; 
          j = If[i < p, i + 1, 1]; \[IndentingNewLine]a = l[\([i]\)]; 
          b = l[\([i]\)] + 
              div \((l[\([j]\)] - l[\([i]\)])\); \[IndentingNewLine]c = 
            Interval[{a[\([1]\)], b[\([1]\)]}]; 
          d = Interval[{a[\([2]\)], b[\([2]\)]}]; {c, d}];\)\  (*\ 
      extracts\ interval\ from\ t - set\ *) \), "\[IndentingNewLine]", 
    \(d = 4; 
    Int2Array[x_] := {Min[x[\([1]\)]], Max[x[\([1]\)]], Min[x[\([2]\)]], 
        Max[x[\([2]\)]], Min[x[\([3]\)]], Max[x[\([3]\)]], Min[x[\([4]\)]], 
        Max[x[\([4]\)]]};\), "\[IndentingNewLine]", 
    \(\(Mat2Array[x_] := 
        Block[{e1, e2}, \[IndentingNewLine]e1 = 
            Flatten[x]; \[IndentingNewLine]e2 = 
            Table[{Min[e1[\([i]\)]], Max[e1[\([i]\)]]}, {i, 
                16}]; \[IndentingNewLine]Flatten[
            e2]\[IndentingNewLine]];\)\), "\[IndentingNewLine]", 
    \(\(Array2Int[x_] := {Interval[{x[\([1]\)], x[\([2]\)]}], 
          Interval[{x[\([3]\)], x[\([4]\)]}], 
          Interval[{x[\([5]\)], x[\([6]\)]}], 
          Interval[{x[\([7]\)], x[\([8]\)]}]};\)\), "\[IndentingNewLine]", 
    \(\(Array2Mat[
          x_] := {{Interval[{x[\([1]\)], x[\([2]\)]}], 
            Interval[{x[\([3]\)], x[\([4]\)]}], 
            Interval[{x[\([5]\)], x[\([6]\)]}], 
            Interval[{x[\([7]\)], 
                x[\([8]\)]}]}, \[IndentingNewLine]{Interval[{x[\([9]\)], 
                x[\([10]\)]}], Interval[{x[\([11]\)], x[\([12]\)]}], 
            Interval[{x[\([13]\)], x[\([14]\)]}], 
            Interval[{x[\([15]\)], 
                x[\([16]\)]}]}, \[IndentingNewLine]{Interval[{x[\([17]\)], 
                x[\([18]\)]}], Interval[{x[\([19]\)], x[\([20]\)]}], 
            Interval[{x[\([21]\)], x[\([22]\)]}], 
            Interval[{x[\([23]\)], 
                x[\([24]\)]}]}, \[IndentingNewLine]{Interval[{x[\([25]\)], 
                x[\([25]\)]}], Interval[{x[\([27]\)], x[\([28]\)]}], 
            Interval[{x[\([29]\)], x[\([30]\)]}], 
            Interval[{x[\([31]\)], 
                x[\([32]\)]}]}};\)\), "\[IndentingNewLine]", 
    \(pos[a_] := Min[a] \[GreaterEqual] 0; neg[a_] := Max[a] \[LessEqual] 0; 
    WidthInt[a_] := Max[a] - Min[a];\), "\[IndentingNewLine]", 
    \(\(hull[a_, b_] := 
        Interval[{Min[a, b], Max[a, b]}];\)\), "\[IndentingNewLine]", 
    \(\(SignRot[x_] := 
        Max[\((\(-2\) x[\([2]\)] + Omega2[x[\([1]\)], x[\([3]\)]])\) 
              x[\([3]\)] - \((x[\([4]\)])\)^2];\)\), "\[IndentingNewLine]", 
    \(\(id = Interval[0. ] + IdentityMatrix[4];\)\), "\[IndentingNewLine]", 
    \(\(go[t_] := 
        Block[{order = 12, i, j, temp, w}, \[IndentingNewLine]w = 
            Error[x00, order, 
              t]; \[IndentingNewLine]temp = \[CapitalPhi][xreal, order, t] + 
              w; \[IndentingNewLine]xrealold = xreal; x00old = x00; 
          rtilde2old = rtilde2; \[IndentingNewLine]newCold = newC; 
          Cmold = Cm; 
          Bold = B; \[IndentingNewLine]xreal = 
            Table[Interval[Averint[temp[\([i]\)]]], {i, 
                d}]; \[IndentingNewLine]z = 
            temp - xreal; \[IndentingNewLine]Areal = 
            d\[CapitalPhi][x00, order, t]; \[IndentingNewLine]AC = 
            Areal . Cm; \[IndentingNewLine]newC = 
            Table[Averint[AC[\([i, j]\)]], {i, d}, {j, 
                d}]; \[IndentingNewLine]AB2 = 
            Areal . B; \[IndentingNewLine]AB = 
            Table[Interval[Averint[AB2[\([i, j]\)]]], {i, d}, {j, 
                d}]; \[IndentingNewLine]{Bt, RR} = 
            QRDecomposition[AB]; \[IndentingNewLine]B = 
            Transpose[Bt]; \[IndentingNewLine]rtilde = 
            AB2 . rtilde2 + 
              z + \((AC - newC)\) . 
                r0; \[IndentingNewLine]rtilde2 = \((Bt . AB2)\) . rtilde2 + 
              Bt . z; \[IndentingNewLine]r = 
            newC . r0 + rtilde; \[IndentingNewLine]Cm = 
            newC; \[IndentingNewLine]x00 = xreal + r];\)\)}], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(\(Section[dir_, t_] := 
        Block[{bef, new}, \  (*\ 
            dir = 1\ means\ pos \[Rule] neg\ *) \[IndentingNewLine]x00 = 
            x00old; xreal = xrealold; 
          rtilde2 = rtilde2old; \[IndentingNewLine]newC = newCold; 
          Cm = Cmold; 
          B = Bold; \[IndentingNewLine]While[
            If[dir \[Equal] 1, pos[x00[\([3]\)]], neg[x00[\([3]\)]]], 
            go[t]]; \[IndentingNewLine]bef = 
            SafeHull[x00old, x00, t]; \[IndentingNewLine]While[
            If[dir \[Equal] 
                1, \(! neg[x00[\([3]\)]]\), \(! pos[x00[\([3]\)]]\)], 
            go[t]; \[IndentingNewLine]new = 
              SafeHull[x00old, x00, 
                t]; \[IndentingNewLine]bef = {hull[bef[\([1]\)], 
                  new[\([1]\)]], 
                hull[bef[\([2]\)], 
                  new[\([2]\)]]}]; \[IndentingNewLine]bef];\)\)], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(\(SafeHull[x0_, x1_, t_] := 
        Block[{x = 0, xp = 0, sw = 0, e, force}, \[IndentingNewLine]e = 
            Enclosure[x0, t]; \[IndentingNewLine]force = f[e]; \  (*\ 
            all\ possible\ forces\ between\ 0\ and\ h\ \
*) \[IndentingNewLine]If[pos[e[\([1]\)]] || neg[e[\([1]\)]], 
            x = hull[x0[\([1]\)], x1[\([1]\)]], 
            x = e[\([1]\)]]; \[IndentingNewLine]If[
            pos[e[\([2]\)]] || neg[e[\([2]\)]], 
            xp = hull[x0[\([2]\)], x1[\([2]\)]], 
            xp = e[\([2]\)]]; \[IndentingNewLine]{x, xp}];\)\)], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(\(HalfA[temp_, energy_, t_, 
          tr_] := \[IndentingNewLine]Block[{x = temp[\([1]\)], 
            px = temp[\([2]\)], steps = Length[tr], i = 1, 
            ok = True}, \[IndentingNewLine]zeroh = 
            Interval[{0. , t}]; \[IndentingNewLine]c = 
            Interval[2. \^\(\(-2\)/3\)]; \[IndentingNewLine]py = 
            Sqrt[2 \((Omega[x, Interval[0. ]] + Interval[energy])\) - 
                px\^2]; \[IndentingNewLine]x00 = {x, px, Interval[0. ], 
              py}; \[IndentingNewLine]rtilde2 = 
            Table[Interval[0. ], {i, d}]; \[IndentingNewLine]rtilde = 
            Table[Interval[0. ], {i, d}]; \[IndentingNewLine]B = 
            IdentityMatrix[d]; \[IndentingNewLine]Bt = 
            B; \[IndentingNewLine]xreal = 
            Table[Interval[Averint[x00[\([i]\)]]], {i, 
                d}]; \[IndentingNewLine]r0 = 
            x00 - xreal; \[IndentingNewLine]Cm = 
            IdentityMatrix[
              d]; \[IndentingNewLine]While[\(! pos[
                x00[\([3]\)]]\), \[IndentingNewLine]While[\(! incl[
                    tr[\([i]\)], x00]\) && \((i < 
                    steps)\), \(i++\)]; \[IndentingNewLine]If[
              i \[Equal] steps, ok = False]; \[IndentingNewLine]go[
              t]]; \[IndentingNewLine]While[
            pos[x00[\([3]\)]], \[IndentingNewLine]While[\(! incl[tr[\([i]\)], 
                    x00]\) && \((i < 
                    steps)\), \(i++\)]; \[IndentingNewLine]If[
              i \[Equal] steps, ok = False]; \[IndentingNewLine]go[
              t]]; \[IndentingNewLine]{Section[1,  .05  t], 
            ok}\[IndentingNewLine]];\)\)], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(\(HalfB[temp_, energy_, t_, 
          tr_] := \[IndentingNewLine]Block[{x = temp[\([1]\)], 
            px = temp[\([2]\)], steps = Length[tr], i = 1, 
            ok = True}, \[IndentingNewLine]zeroh = 
            Interval[{0. , t}]; \[IndentingNewLine]c = 
            Interval[
              2. \^\(\(-2\)/3\)]; \[IndentingNewLine]py = \(-Sqrt[
                2 \((Omega[x, Interval[0. ]] + Interval[energy])\) - 
                  px\^2]\); \[IndentingNewLine]x00 = {x, px, Interval[0. ], 
              py}; \[IndentingNewLine]rtilde2 = 
            Table[Interval[0. ], {i, d}]; \[IndentingNewLine]rtilde = 
            Table[Interval[0. ], {i, d}]; \[IndentingNewLine]B = 
            IdentityMatrix[d]; \[IndentingNewLine]Bt = 
            B; \[IndentingNewLine]xreal = 
            Table[Interval[Averint[x00[\([i]\)]]], {i, 
                d}]; \[IndentingNewLine]r0 = 
            x00 - xreal; \[IndentingNewLine]Cm = 
            IdentityMatrix[
              d]; \[IndentingNewLine]While[\(! neg[
                x00[\([3]\)]]\), \[IndentingNewLine]While[\(! incl[
                    tr[\([i]\)], x00]\) && \((i < 
                    steps)\), \(i++\)]; \[IndentingNewLine]If[
              i \[Equal] steps, ok = False]; \[IndentingNewLine]go[
              t]]; \[IndentingNewLine]While[
            neg[x00[\([3]\)]], \[IndentingNewLine]While[\(! incl[tr[\([i]\)], 
                    x00]\) && \((i < 
                    steps)\), \(i++\)]; \[IndentingNewLine]If[
              i \[Equal] steps, ok = False]; \[IndentingNewLine]go[
              t]\[IndentingNewLine]]; \[IndentingNewLine]{Section[\(-1\),  \
.05  t], ok}];\)\)], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(\(P[temp_, energy_, 
          t_] := \[IndentingNewLine]Block[{x = temp[\([1]\)], 
            px = temp[\([2]\)]}, \[IndentingNewLine]zeroh = 
            Interval[{0. , t}]; \[IndentingNewLine]py = 
            Sqrt[2 \((Omega[x, Interval[0. ]] + Interval[energy])\) - 
                px\^2]; \[IndentingNewLine]c = 
            2. \^\(\(-2\)/3\); \[IndentingNewLine]x00 = {x, px, 
              Interval[0. ], py}; \[IndentingNewLine]rtilde2 = 
            Table[Interval[0. ], {i, d}]; \[IndentingNewLine]rtilde = 
            Table[Interval[0. ], {i, d}]; \[IndentingNewLine]B = 
            IdentityMatrix[d]; \[IndentingNewLine]Bt = 
            B; \[IndentingNewLine]xreal = 
            Table[Interval[Averint[x00[\([i]\)]]], {i, 
                d}]; \[IndentingNewLine]r0 = 
            x00 - xreal; \[IndentingNewLine]Cm = 
            IdentityMatrix[
              d]; \[IndentingNewLine]While[\(! pos[x00[\([3]\)]]\), 
            go[t]]; \[IndentingNewLine]While[pos[x00[\([3]\)]], 
            go[t]]; \[IndentingNewLine]While[\(! neg[x00[\([3]\)]]\), 
            go[t]]; \[IndentingNewLine]While[neg[x00[\([3]\)]], 
            go[t]]; \[IndentingNewLine]Section[\(-1\),  .1  t]];\)\)], "Input",\

  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Check of the covering relations", "Section"]], \
"Subsubsection",
  Background->GrayLevel[0.900008]],

Cell[CellGroupData[{

Cell[BoxData[
    StyleBox[\(\(fN0\)\(\ \ \)\( (*\ 4  h\ *) \)\),
      FontColor->GrayLevel[0]]], "Input",
  FontColor->RGBColor[0, 1, 0]],

Cell[BoxData[
    RowBox[{
    "The", " ", "following", " ", "command", " ", "creates", " ", "the", " ", 
      "list", " ", "of", " ", "sets", "  ", 
      StyleBox["tr",
        FontSlant->"Italic"], 
      StyleBox[" ",
        FontSlant->
          "Italic"], \((denoted\ by\ \[CapitalXi]\_i\ in\ the\ paper)\), " ", 
      "and", " ", "computes", " ", "and", " ", "displays", " ", "the", " ", 
      "value", " ", \(max\_i \[Delta]\_i\)}]], "Text"],

Cell[BoxData[
    \(\(\(\({a, tr} = 
        MakeTr[\(- .7942\), 0. ,  .05,  .14, 
          1]\) \)\(;\)\(a\)\(\ \)\)\)], "Input"],

Cell[TextData[{
  "The command ",
  StyleBox["FN0",
    FontWeight->"Bold"],
  " partitions the edges of the set ",
  StyleBox["N0",
    FontWeight->"Bold"],
  " in 4200 segments and computes the images through the Poincar\[EAcute] map \
with rigorous bounds of all segments. It also checks that each trajectory is \
contained in the set ",
  StyleBox["\[CapitalXi]",
    FontWeight->"Bold"],
  ". A file is created with the list of all interval sets containing the \
images of all edges of the t-sets and a boolean variable which is True if the \
check was successful. The following cell only define the command ",
  StyleBox["FN0",
    FontWeight->"Bold"],
  ": to run it just type FN0 in another cell and press shift+enter."
}], "Text",
  FontFamily->"Courier"],

Cell[BoxData[
    \(Once\ the\ image\ has\ been\ computed\ and\ saved, \ 
    it\ is\ possible\ to\ visualize\ it, \ 
    together\ with\ a\ t - 
      set\ by\ the\ following\ \(\(commands\)\(:\)\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(SetDirectory["\<data\>"]\)], "Input"],

Cell[BoxData[
    \("/home/guests/gianni/math/data"\)], "Output"]
}, Open  ]],

Cell[BoxData[{
    RowBox[{\(MakeTSets[100]; \ << "\<fn0.mx\>";\), 
      " ", \( (*\ 
        these\ commands\ define\ the\ tsets\[IndentingNewLine]and\ load\ into\
\ the\ computer\ memory\ the\ image\ of\ N0\ *) \)}], "\[IndentingNewLine]", 
    RowBox[{\(Draw2[fN0, M1];\), " ", 
      RowBox[{"(*", " ", 
        RowBox[{
        "this", " ", "command", " ", "plots", " ", "N1", " ", "and", " ", 
          FormBox[\(H\_1\),
            "TraditionalForm"], \((N0)\), " ", "with", " ", "the", " ", 
          "error", " ", "bounds"}], " ", "*)"}]}]}], "Input"],

Cell[BoxData[
    \(\(FN0 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]fN0 = {}; \
\[IndentingNewLine]MakeTSets[
            6000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN0, 
              HalfA[TestInt[N0, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              1500}]; \[IndentingNewLine]MakeTSets[
            4800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN0, 
              HalfA[TestInt[N0, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              1200, 2400}]; \[IndentingNewLine]MakeTSets[
            1200]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN0, 
              HalfA[TestInt[N0, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              600, 900}]; \[IndentingNewLine]MakeTSets[
            4800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN0, 
              HalfA[TestInt[N0, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              3600, 4800}]; \[IndentingNewLine]Save["\<fn0.mx\>", 
            fN0]];\)\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    StyleBox[\(\(fN1\)\(\ \ \)\( (*\ 3  h10m\ *) \)\),
      Background->GrayLevel[1]]], "Input"],

Cell[BoxData[
    \(\(\(\({a, tr} = 
        MakeTr[\(- .7849\),  .0129,  .05,  .1, 
          1]\) \)\(;\)\(a\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(\(FN1 := 
        Block[{i, t =  .01}, \  (*\ 
            3  h10m\ *) \[IndentingNewLine]fN1 = {}; \
\[IndentingNewLine]MakeTSets[
            3200]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN1, 
              HalfA[TestInt[N1, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              800}]; \[IndentingNewLine]MakeTSets[
            2000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN1, 
              HalfA[TestInt[N1, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              500, 1000}]; \[IndentingNewLine]MakeTSets[
            4800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN1, 
              HalfA[TestInt[N1, i],  .15,  .007]], \[IndentingNewLine]{i, 
              2400, 3600}]; \[IndentingNewLine]MakeTSets[
            1200]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN1, 
              HalfA[TestInt[N1, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              900, 1200}]; \[IndentingNewLine]Save["\<fn1.mx\>", 
            fN1]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    StyleBox[\(\(fN2\)\(\ \)\( (*\ 2  h\ *) \)\),
      Background->GrayLevel[1]]], "Input"],

Cell[BoxData[
    \(\(\(\({a, tr} = 
        MakeTr[\(- .7589\),  .05086,  .04,  .12, 
          1]\) \)\(;\)\(a\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(\(FN2 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]fN2 = {}; \
\[IndentingNewLine]MakeTSets[
            2800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN2, 
              HalfA[TestInt[N2, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              700}]; \[IndentingNewLine]MakeTSets[
            800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN2, 
              HalfA[TestInt[N2, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              201, 400}]; \[IndentingNewLine]MakeTSets[
            2800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN2, 
              HalfA[TestInt[N2, i],  .15,  .007]], \[IndentingNewLine]{i, 
              1401, 2100}]; \[IndentingNewLine]MakeTSets[
            800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fN2, 
              HalfA[TestInt[N2, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              601, 800}]; \[IndentingNewLine]Save["\<fn2.mx\>", 
            fN2]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(gN1\)\(\ \ \)\( (*\ 2  h20m\ *) \)\)\)], "Input"],

Cell[BoxData[
    \({a, tr} = MakeTr[\(- .7849\), \(- .0129\),  .05,  .12, 1]; a\)], "Input"],

Cell[BoxData[
    \(\(GN1 := 
        Block[{i, t =  .01}, \  (*\ 
            3  h10m\ *) \[IndentingNewLine]gN1 = {}; \
\[IndentingNewLine]MakeTSets[
            3600]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gN1, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[N1, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 1, 
              900}]; \[IndentingNewLine]MakeTSets[
            1000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gN1, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[N1, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 251, 
              500}]; \[IndentingNewLine]MakeTSets[
            3600]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gN1, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[N1, 
                    i],  .15,  .007]], \[IndentingNewLine]{i, 1801, 
              2700}]; \[IndentingNewLine]MakeTSets[
            1000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gN1, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[N1, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 751, 
              1000}]; \[IndentingNewLine]Save["\<gn1.mx\>", 
            gN1]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(gN2\)\(\ \ \)\( (*\ 2  h30m\ *) \)\)\)], "Input"],

Cell[BoxData[
    \({a, tr} = MakeTr[\(- .7589\), \(- .05086\),  .045,  .12, 1]; 
    a\)], "Input"],

Cell[BoxData[
    \(\(GN2 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]gN2 = {}; \
\[IndentingNewLine]MakeTSets[
            3200]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gN2, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[N2, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 1, 
              800}]; \[IndentingNewLine]MakeTSets[
            400]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gN2, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[N2, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 100, 
              200}]; \[IndentingNewLine]MakeTSets[
            4400]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gN2, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[N2, 
                    i],  .15,  .007]], \[IndentingNewLine]{i, 2200, 
              3300}]; \[IndentingNewLine]MakeTSets[
            600]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gN2, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[N2, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 450, 
              600}]; \[IndentingNewLine]Save["\<gN2.mx\>", 
            gN2]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(fM3\)\(\ \ \)\( (*\ 2  m\ *) \)\)\)], "Input"],

Cell[BoxData[
    \(\(FM3 := 
        Block[{i, 
            t =  .02}, \[IndentingNewLine]fM3 = {}; \[IndentingNewLine]{a, 
              tr} = MakeTr[\(-0.0792\), 
              0.1267,  .08,  .22, \(-1\)]; \[IndentingNewLine]MakeTSets[
            40]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM3, 
              HalfB[TestInt[M3, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              40}]; \[IndentingNewLine]Save["\<fm3.mx\>", fM3]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(fM4\)\(\ \)\( (*\ 3  h\ *) \)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(\(\(\({a, tr} = 
        MakeTr[ .7592,  .05021,  .049,  .1, \(-1\)]\) \)\(;\)\(a\)\(\ \
\)\)\)], "Input"],

Cell[BoxData[
    \(\(FM4 := 
        Block[{i}, \[IndentingNewLine]fM4 = {}; \[IndentingNewLine]MakeTSets[
            16000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM4, 
              HalfB[TestInt[M4, i],  .15,  .005]], \[IndentingNewLine]{i, 1, 
              2000}]; \[IndentingNewLine]MakeTSets[
            8000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM4, 
              HalfB[TestInt[M4, i],  .15,  .005]], \[IndentingNewLine]{i, 
              1001, 2000}]; \[IndentingNewLine]MakeTSets[
            2000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM4, 
              HalfB[TestInt[M4, i],  .15,  .01]], \[IndentingNewLine]{i, 500, 
              750}]; \[IndentingNewLine]MakeTSets[
            4000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM4, 
              HalfB[TestInt[M4, i],  .15,  .01]], \[IndentingNewLine]{i, 
              1500, 2000}]; \[IndentingNewLine]MakeTSets[
            8800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM4, 
              HalfB[TestInt[M4, i],  .15,  .01]], \[IndentingNewLine]{i, 
              4400, 6600}]; \[IndentingNewLine]MakeTSets[
            2800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM4, 
              HalfB[TestInt[M4, i],  .15,  .01]], \[IndentingNewLine]{i, 
              2100, 2800}]; \[IndentingNewLine]Save["\<fm4.mx\>", 
            fM4]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(fM5\)\( (*\ 5  h30m\ *) \)\)\)], "Input"],

Cell[BoxData[
    \(\(\(\({a, tr} = 
        MakeTr[ .7854,  .01406,  .04,  .2, \(-1\)]\) \)\(;\)\(a\)\(\ \)\)\)], \
"Input"],

Cell[BoxData[
    \(\(FM5 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]fM5 = {}; \
\[IndentingNewLine]MakeTSets[
            6000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM5, 
              HalfB[TestInt[M5, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              1500}]; \[IndentingNewLine]MakeTSets[
            1200]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM5, 
              HalfB[TestInt[M5, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              300, 600}]; \[IndentingNewLine]MakeTSets[
            2000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM5, 
              HalfB[TestInt[M5, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              1000, 1500}]; \[IndentingNewLine]MakeTSets[
            12000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM5, 
              HalfB[TestInt[M5, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              9000, 12000}]; \[IndentingNewLine]Save["\<fm5.mx\>", 
            fM5]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(fM6\)\( (*\ 45  m\ *) \)\)\)], "Input"],

Cell[BoxData[
    \(\(\({a, tr} = 
      MakeTr[ .7942,  .0,  .04,  .2, \(-1\)]\)\(;\)\(a\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(\(FM6 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]fM6 = {}; \
\[IndentingNewLine]MakeTSets[
            2000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fM6, 
              HalfB[TestInt[M6, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              2000}]; \[IndentingNewLine]Save["\<fm6.mx\>", 
            fM6]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(gM4\)\(\ \)\( (*\ 4  h\ *) \)\)\)], "Input"],

Cell[BoxData[
    \({a, tr} = MakeTr[ .7592, \(- .05021\),  .025,  .25, \(-1\)]; 
    a\)], "Input"],

Cell[BoxData[
    \(\(GM4 := 
        Block[{i, 
            t =  .005}, \[IndentingNewLine]gM4 = {}; \
\[IndentingNewLine]MakeTSets[
            3200]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gM4, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[M4, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 1, 
              800}]; \[IndentingNewLine]MakeTSets[
            800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gM4, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[M4, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 200, 
              400}]; \[IndentingNewLine]MakeTSets[
            3600]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gM4, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[M4, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 1800, 
              2700}]; \[IndentingNewLine]MakeTSets[
            800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gM4, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[M4, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 600, 
              800}]; \[IndentingNewLine]Save["\<gm4.mx\>", 
            gM4]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(gM5\)\(\ \)\( (*\ 1  h\ *) \)\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \({a, tr} = MakeTr[ .7854, \(- .01406\),  .04,  .2, \(-1\)]; a\)], "Input"],

Cell[BoxData[
    \(\(-0.043428657163948794`\)\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(GM5 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]gM5 = {}; \
\[IndentingNewLine]MakeTSets[
            4400]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gM5, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[M5, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 1, 
              1100}]; \[IndentingNewLine]MakeTSets[
            3600]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gM5, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[M5, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 900, 
              2700}]; \[IndentingNewLine]MakeTSets[
            2800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gM5, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[M5, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 2100, 
              2800}]; \[IndentingNewLine]Save["\<gm5.mx\>", 
            gM5]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    StyleBox[\(\(fK0\)\(\ \ \)\( (*\ 9  m\ *) \)\),
      FontColor->GrayLevel[0]]], "Input",
  FontColor->RGBColor[0, 1, 0]],

Cell[BoxData[
    \({a, tr} = MakeTr[ .04873, 0. ,  .05,  .12, 1]; a\)], "Input"],

Cell[BoxData[
    \(\(FK0 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]fK0 = {}; \
\[IndentingNewLine]MakeTSets[
            200]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK0, 
              HalfA[TestInt[K0, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              50}]; \[IndentingNewLine]MakeTSets[
            40]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK0, 
              HalfA[TestInt[K0, i],  .15, t, tr]], \[IndentingNewLine]{i, 10, 
              20}]; \[IndentingNewLine]MakeTSets[
            400]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK0, 
              HalfA[TestInt[K0, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              200, 300}]; \[IndentingNewLine]MakeTSets[
            40]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK0, 
              HalfA[TestInt[K0, i],  .15, t, tr]], \[IndentingNewLine]{i, 30, 
              40}]; \[IndentingNewLine]Save["\<fk0.mx\>", fK0]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    StyleBox[\(\(fK1\)\(\ \)\( (*\ 15  m\ *) \)\),
      FontColor->GrayLevel[0]]], "Input",
  FontColor->RGBColor[0, 1, 0]],

Cell[BoxData[
    \(\(\(\({a, tr} = 
        MakeTr[0.04775, 0. ,  .05,  .12, 1]\) \)\(;\)\(a\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(\(FK1 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]fK1 = {}; \
\[IndentingNewLine]MakeTSets[
            40]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK1, 
              HalfA[TestInt[K1, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              12}]; \[IndentingNewLine]MakeTSets[
            800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK1, 
              HalfA[TestInt[K1, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              241, 320}]; \[IndentingNewLine]MakeTSets[
            40]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK1, 
              HalfA[TestInt[K1, i],  .15, t, tr]], \[IndentingNewLine]{i, 16, 
              32}]; \[IndentingNewLine]MakeTSets[
            800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK1, 
              HalfA[TestInt[K1, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              641, 720}]; \[IndentingNewLine]MakeTSets[
            40]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK1, 
              HalfA[TestInt[K1, i],  .15, t, tr]], \[IndentingNewLine]{i, 36, 
              40}]; \[IndentingNewLine]Save["\<fk1.mx\>", fK1]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    StyleBox[\(\(fK2\)\(\ \)\( (*\ 30  h\ *) \)\),
      FontColor->GrayLevel[0]]], "Input",
  FontColor->RGBColor[0, 1, 0]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(\({a, tr} = 
        MakeTr[\(-0.7365\), 0. ,  .039,  .1, 
          1]\) \)\(;\)\(a\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(\(-0.04388005485449987`\)\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(FK2 := 
        Block[{i, 
            t =  .001}, \[IndentingNewLine]fK2 = {}; \
\[IndentingNewLine]MakeTSets[
            2400]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fK2, 
              HalfA[TestInt[K2, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              2400}]; \[IndentingNewLine]Save["\<fk2.mx\>", 
            fK2]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(gK2\)\(\ \ \)\( (*\ 9  h\ *) \)\)\)], "Input"],

Cell[BoxData[
    \({a, tr} = MakeTr[\(-0.7365\), 0. ,  .039,  .1, 1]; a\)], "Input"],

Cell[BoxData[
    \(\(GK2 := 
        Block[{i, 
            t =  .005}, \[IndentingNewLine]gK2 = {}; \
\[IndentingNewLine]MakeTSets[
            4000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gK2, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[K2, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 1, 
              400}]; \[IndentingNewLine]MakeTSets[
            8000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gK2, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[K2, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 800, 
              1200}]; \[IndentingNewLine]MakeTSets[
            4000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gK2, {{1, 0}, {0, \(-1\)}} . 
                HalfA[TestIntOpp[K2, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 600, 
              4000}]; \[IndentingNewLine]Save["\<gk2.mx\>", 
            gK2]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(fL2\)\(\ \)\( (*\ 8  m\ *) \)\)\)], "Input"],

Cell[BoxData[
    \(\(\(\({a, tr} = 
        MakeTr[\(- .0738\), 
          0.1025,  .07,  .2, \(-1\)]\) \)\(;\)\(a\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(\(FL2 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]fL2 = {}; \
\[IndentingNewLine]MakeTSets[
            100]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL2, 
              HalfB[TestInt[L2, i],  .15, t, tr]], {i, 1, 
              100}]; \[IndentingNewLine]Save["\<fl2.mx\>", 
            fL2]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(fL3\)\(\ \ \)\( (*\ 30  m\ *) \)\)\)], "Input"],

Cell[BoxData[{
    \(\({a, tr} = MakeTrFine[\(- .053\), 0. ,  .06, 25, \(-1\)];\)\  (*\ 
      fL3\ *) \), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[\(- .04845\), 
          0. ,  .06,  .25, \(-1\)];\)\), "\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \({a, tr1} = MakeTrFine[\(- .0439\), 0. ,  .06,  .25, \(-1\)]; 
    a = Max[a, a1]; tr = Join[tr, tr1]; Print[a];\)}], "Input"],

Cell[BoxData[
    \(\(FL3 := 
        Block[{i, 
            t =  .01}, \[IndentingNewLine]fL3 = {}; \
\[IndentingNewLine]MakeTSets[
            1600]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL3, 
              HalfB[TestInt[L3, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              1600}]; \[IndentingNewLine]Save["\<fl3.mx\>", 
            fL3]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(fL4\)\(\ \)\( (*\ 155  h\ *) \)\)\)], "Input"],

Cell[BoxData[{
    \(\({a, tr} = MakeTrFine[ .657, 0. ,  .012,  .1, \(-1\)];\)\  (*\ 
      fL4*) \), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[ .6563, 
          0. ,  .012,  .1, \(-1\)];\)\), "\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \({a, tr1} = MakeTrFine[ .6555, 0. ,  .012,  .1, \(-1\)]; a = Max[a, a1]; 
    tr = Join[tr, tr1]; Print[a];\)}], "Input"],

Cell[BoxData[
    \(\(FL4 := 
        Block[{i, 
            t =  .001}, \[IndentingNewLine]fL4 = {}; \
\[IndentingNewLine]MakeTSets[
            4000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL4, 
              HalfB[TestInt[L4, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              991, 10}]; \[IndentingNewLine]MakeTSets[
            12000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL4, 
              HalfB[TestInt[L4, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              3000, 5991, 10}]; \[IndentingNewLine]MakeTSets[
            4000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL4, 
              HalfB[TestInt[L4, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              2000, 2991, 10}]; \[IndentingNewLine]MakeTSets[
            12000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL4, 
              HalfB[TestInt[L4, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              9000, 11991, 10}]; \[IndentingNewLine]Save["\<fl4.mx\>", 
            fL4]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(fL5\)\(\ \)\( (*\ 800  h\ *) \)\)\)], "Input"],

Cell[BoxData[{
    \(\({a, tr} = MakeTrFine[ .6561, 0.022,  .012,  .115, \(-1\)];\)\  (*\ 
      gL5\ *) \), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[ .6545, 
          0.042,  .012,  .1, \(-1\)];\)\), "\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[ .6545, 
          0.002,  .012,  .115, \(-1\)];\)\), "\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[ .655225, 
          0.022,  .012,  .1, \(-1\)];\)\), "\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[ .65445, 
          0.022,  .012,  .1, \(-1\)];\)\), "\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[ .654, 
          0.022,  .012,  .1, \(-1\)];\)\), "\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \({a, tr1} = MakeTrFine[ .653675, 0.022,  .012,  .1, \(-1\)]; 
    a = Max[a, a1]; 
    tr = Join[tr, tr1]; {a, tr1} = 
      MakeTrFine[ .6529, 0.022,  .0113,  .1, \(-1\)]; a = Max[a, a1]; 
    tr = Join[tr, tr1]; Print[a];\)}], "Input"],

Cell[BoxData[
    \(\(FL5 := 
        Block[{i, 
            t =  .0005}, \[IndentingNewLine]fL5 = {}; \
\[IndentingNewLine]MakeTSets[
            4800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL5, 
              HalfB[TestInt[L5, i],  .15, t, tr]], \[IndentingNewLine]{i, 1, 
              1200}]; \[IndentingNewLine]MakeTSets[
            20000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL5, 
              HalfB[TestInt[L5, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              5001, 6250}]; \[IndentingNewLine]MakeTSets[
            32000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL5, 
              HalfB[TestInt[L5, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              10000, 12000}]; \[IndentingNewLine]MakeTSets[
            20000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL5, 
              HalfB[TestInt[L5, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              7500, 10000}]; \[IndentingNewLine]MakeTSets[
            4800]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL5, 
              HalfB[TestInt[L5, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              2400, 3200}]; \[IndentingNewLine]MakeTSets[
            16000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL5, 
              HalfB[TestInt[L5, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              12000, 14000}]; \[IndentingNewLine]MakeTSets[
            32000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL5, 
              HalfB[TestInt[L5, i],  .15, t, tr]], {i, 28001, 
              30000}]; \[IndentingNewLine]MakeTSets[
            16000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[fL5, 
              HalfB[TestInt[L5, i],  .15, t, tr]], \[IndentingNewLine]{i, 
              15000, 16000}]; \[IndentingNewLine]Save["\<fl5.mx\>", 
            fL5]];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(gL5\)\(\ \)\( (*\ 450  h\ *) \)\)\)], "Input"],

Cell[BoxData[{
    \(\({a, tr} = 
        MakeTrFine[ .6561, \(-0.022\),  .01,  .115, \(-1\)];\)\  (*\ 
      gL5\ *) \), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[ .6545, \(-0.042\),  .011,  .1, \(-1\)];\)\), "\
\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[ .655225, \(-0.022\),  .011,  .1, \(-1\)];\)\), "\
\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \(\({a1, tr1} = 
        MakeTrFine[ .65445, \(-0.022\),  .011,  .1, \(-1\)];\)\), "\
\[IndentingNewLine]", 
    \(a = Max[a, a1]; tr = Join[tr, tr1];\), "\[IndentingNewLine]", 
    \({a, tr1} = MakeTrFine[ .653675, \(-0.022\),  .011,  .1, \(-1\)]; 
    a = Max[a, a1]; 
    tr = Join[tr, tr1]; {a, tr1} = 
      MakeTrFine[ .6529, \(-0.022\),  .01,  .1, \(-1\)]; a = Max[a, a1]; 
    tr = Join[tr, tr1]; Print[a];\)}], "Input"],

Cell[BoxData[
    \(\(GL5 := 
        Block[{i, 
            t =  .0005}, \[IndentingNewLine]gL5 = {}; \
\[IndentingNewLine]MakeTSets[
            16000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gL5, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[L5, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 1, 
              8000}]; \[IndentingNewLine]MakeTSets[
            24000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gL5, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[L5, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 12000, 
              18000}]; \[IndentingNewLine]MakeTSets[
            16000]; \[IndentingNewLine]Do[\[IndentingNewLine]AppendTo[
              gL5, {{1, 0}, {0, \(-1\)}} . 
                HalfB[TestIntOpp[L5, i],  .15, t, 
                  tr]], \[IndentingNewLine]{i, 12000, 
              16000}]; \[IndentingNewLine]Save["\<gl5.mx\>", 
            gL5]];\)\)], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Check of Theorem 4.1", "Section"]], "Subsubsection",
  Background->GrayLevel[0.900008]],

Cell[TextData[{
  "To test the existence of a fixed point, edit the following commands ",
  StyleBox["check1, check2",
    FontWeight->"Bold"],
  " and ",
  StyleBox["check3:",
    FontWeight->"Bold"],
  "\n    ",
  StyleBox["x",
    FontWeight->"Bold"],
  " is the intersection with the x-axis\n   ",
  StyleBox[" energy",
    FontWeight->"Bold"],
  " is the energy level\n    ",
  StyleBox["t",
    FontWeight->"Bold"],
  " is the time step (the optimal choice depend on the point and on the \
energy level, try t\[Element][10",
  Cell[BoxData[
      \(TraditionalForm\`\(\(\^\(-5\)\)\(,\)\)\)]],
  "10",
  Cell[BoxData[
      \(TraditionalForm\`\(\(\^\(-3\)\)\(]\)\)\)]],
  "\n   ",
  StyleBox[" \[Delta]",
    FontWeight->"Bold"],
  " is the tolerance\n    the commands ",
  StyleBox["check1",
    FontWeight->"Bold"],
  " and ",
  StyleBox["check2",
    FontWeight->"Bold"],
  " check the existence of (symmetric) fixed points.\n    It computes the \
half-Poincare' map ",
  Cell[BoxData[
      \(TraditionalForm\`H\_1\)]],
  "at the points (x-\[Delta],0) and (x+\[Delta],0) and returns ",
  StyleBox["True",
    FontWeight->"Bold"],
  " if the second components of the results has opposite sign.\n     the \
command ",
  StyleBox["check3",
    FontWeight->"Bold"],
  " checks the existence of (symmetric) period 2 points, by computing  the \
(full) Poincare' map P.\n     The following commands are just examples: to \
check the existence of the other orbits, one may need to decrease the time \
step. In same cases a larger time step is possible. Please note that these \
computations with t=O(",
  Cell[BoxData[
      \(TraditionalForm\`\(\(10\^\(-4\)\)\()\)\)\)]],
  " or less may take a few hours to complete."
}], "Text",
  FontSize->14],

Cell[BoxData[{
    \(check1 := 
      Block[\[IndentingNewLine]{l, r, def, en, res, x =  .06963, t =  .0001, 
          energy =  .24, \[Delta] =  .0005}, \[IndentingNewLine]en = 
          energy/2; \[IndentingNewLine]l = \(HalfA[{Interval[x - \[Delta]], 
                Interval[0. ]}, en, t, tr]\)[\([1, 
              2]\)]; \[IndentingNewLine]r = \(HalfA[{Interval[x + \[Delta]], 
                Interval[0. ]}, en, t, tr]\)[\([1, 
              2]\)]; \[IndentingNewLine]res = 
          l\ r < 0; \[IndentingNewLine]Save["\<fixed.mx\>", x, energy, 
          res];\n]\[IndentingNewLine]\), "\[IndentingNewLine]", 
    \(check2 := 
      Block[\[IndentingNewLine]{l, r, def, en, res, x =  .2712, t =  .001, 
          tr, energy =  .3, \[Delta] =  .0005}, \[IndentingNewLine]en = 
          energy/2; \[IndentingNewLine]l = \(HalfA[{Interval[x - \[Delta]], 
                Interval[0. ]}, en, t, tr]\)[\([1, 
              2]\)]; \[IndentingNewLine]r = \(HalfA[{Interval[x + \[Delta]], 
                Interval[0. ]}, en, t, tr]\)[\([1, 
              2]\)]; \[IndentingNewLine]res = 
          l\ r < 0; \[IndentingNewLine]Save["\<fixed.mx\>", x, energy, 
          res];\n]\[IndentingNewLine]\), "\[IndentingNewLine]", 
    \(check3 := 
      Block[\[IndentingNewLine]{l, r, en, res, def, x =  .05615, t =  .0001, 
          tr, energy =  .4, \[Delta] =  .0005}, \[IndentingNewLine]en = 
          energy/2; \[IndentingNewLine]l = \(P[{Interval[x - \[Delta]], 
                Interval[0. ]}, en, 
              t]\)[\([2]\)]; \[IndentingNewLine]Save["\<p.mx\>", 
          l]; \[IndentingNewLine]r = \(P[{Interval[x + \[Delta]], 
                Interval[0. ]}, en, t]\)[\([2]\)]; \[IndentingNewLine]res = 
          l\ r < 0; \[IndentingNewLine]Save["\<period2.mx\>", x, energy, 
          res];\[IndentingNewLine]]\)}], "Input",
  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Computation of the Poincare' map", "Section"]], \
"Subsubsection",
  Background->GrayLevel[0.900008]],

Cell[BoxData[
    \(The\ following\ commands\ compute\ the\ maps\ H\_1\ and\ P . \ 
        Just\ write\ the\ intervals\ for\ x\ and\ xp, \ 
    the\ energy\ level\ and\ the\ time\ step . \[IndentingNewLine]Note\ that, \
\ due\ to\ the\ wrapping\ effect, \ 
    it\ not\ convenient\ to\ compute\ the\ P\ map\ starting\ with\ a\ \
interval\ whose\ width\ is\ more\ than\ the\ machine\ \(\(error\)\(.\)\)\)], \
"Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(xInterval = Interval[{ .0,  .00001}];\)\), "\[IndentingNewLine]", 
    \(\(xpInterval = Interval[{ .01,  .01001}];\)\), "\n", 
    \(\(energy =  .2;\)\), "\[IndentingNewLine]", 
    \(\(t =  .01;\)\), "\[IndentingNewLine]", 
    \(\(HalfA[{xInterval, xpInterval}, energy/2, t, 
        tr]\)[\([1]\)]\)}], "Input"],

Cell[BoxData[
    \({Interval[{\(-0.37836990934092096`\), \(-0.37723105315884636`\)}], 
      Interval[{\(-1.748366310457581`\), \(-1.7397397524207807`\)}]}\)], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(xInterval = Interval[ .06];\)\), "\[IndentingNewLine]", 
    \(\(xpInterval = Interval[ .01];\)\), "\n", 
    \(\(energy =  .4;\)\), "\[IndentingNewLine]", 
    \(\(t =  .0025;\)\), "\[IndentingNewLine]", 
    \(P[{xInterval, xpInterval}, energy/2, t]\)}], "Input"],

Cell[BoxData[
    \({Interval[{0.5597961640461133`, 0.5610272391417689`}], 
      Interval[{4.898813149385689`, 4.950091960355504`}]}\)], "Output"]
}, Open  ]]
}, Closed]]
},
FrontEndVersion->"4.0 for X",
ScreenRectangle->{{0, 800}, {0, 600}},
AutoGeneratedPackage->Automatic,
CellGrouping->Manual,
WindowSize->{606, 566},
WindowMargins->{{0, Automatic}, {Automatic, 0}}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1717, 49, 160, 3, 80, "Subtitle"],

Cell[CellGroupData[{
Cell[1902, 56, 85, 2, 68, "Subsection"],
Cell[1990, 60, 180, 6, 32, "Text"],
Cell[2173, 68, 225, 7, 48, "Text"],
Cell[2401, 77, 780, 15, 158, "Text"],
Cell[3184, 94, 228, 7, 55, "Text"],
Cell[3415, 103, 277, 8, 55, "Text"]
}, Closed]],

Cell[CellGroupData[{
Cell[3729, 116, 185, 6, 45, "Subsubsection"],
Cell[3917, 124, 1217, 24, 237, "Input",
  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{
Cell[5171, 153, 114, 3, 45, "Subsection"],
Cell[5288, 158, 426, 8, 91, "Input",
  InitializationCell->True],
Cell[5717, 168, 382, 7, 91, "Input",
  InitializationCell->True],
Cell[6102, 177, 392, 8, 91, "Input",
  InitializationCell->True],
Cell[6497, 187, 1730, 30, 283, "Input",
  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{
Cell[8264, 222, 144, 3, 52, "Subsection"],
Cell[8411, 227, 3970, 69, 875, "Input",
  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{
Cell[12418, 301, 136, 3, 45, "Subsubsection"],
Cell[12557, 306, 5582, 99, 735, "Input",
  InitializationCell->True],
Cell[18142, 407, 1005, 20, 176, "Input",
  InitializationCell->True],
Cell[19150, 429, 787, 14, 187, "Input",
  InitializationCell->True],
Cell[19940, 445, 330, 7, 59, "Input",
  InitializationCell->True],
Cell[20273, 454, 4894, 90, 1112, "Input",
  InitializationCell->True],
Cell[25170, 546, 5638, 104, 1120, "Input",
  InitializationCell->True],
Cell[30811, 652, 929, 19, 155, "Input",
  InitializationCell->True],
Cell[31743, 673, 613, 11, 123, "Input",
  InitializationCell->True],
Cell[32359, 686, 1691, 30, 411, "Input",
  InitializationCell->True],
Cell[34053, 718, 1711, 31, 411, "Input",
  InitializationCell->True],
Cell[35767, 751, 1265, 23, 312, "Input",
  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{
Cell[37069, 779, 124, 2, 57, "Subsubsection"],

Cell[CellGroupData[{
Cell[37218, 785, 139, 3, 27, "Input"],
Cell[37360, 790, 453, 10, 45, "Text"],
Cell[37816, 802, 131, 3, 27, "Input"],
Cell[37950, 807, 764, 19, 133, "Text"],
Cell[38717, 828, 211, 4, 43, "Input"],

Cell[CellGroupData[{
Cell[38953, 836, 57, 1, 27, "Input"],
Cell[39013, 839, 65, 1, 27, "Output"]
}, Open  ]],
Cell[39093, 843, 563, 11, 91, "Input"],
Cell[39659, 856, 1002, 17, 315, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[40698, 878, 111, 2, 27, "Input"],
Cell[40812, 882, 133, 3, 27, "Input"],
Cell[40948, 887, 1020, 17, 315, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[42005, 909, 106, 2, 24, "Input"],
Cell[42114, 913, 135, 3, 27, "Input"],
Cell[42252, 918, 997, 17, 315, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[43286, 940, 73, 1, 24, "Input"],
Cell[43362, 943, 93, 1, 27, "Input"],
Cell[43458, 946, 1273, 25, 379, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[44768, 976, 73, 1, 24, "Input"],
Cell[44844, 979, 100, 2, 27, "Input"],
Cell[44947, 983, 1251, 25, 379, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[46235, 1013, 70, 1, 24, "Input"],
Cell[46308, 1016, 469, 8, 139, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[46814, 1029, 74, 1, 24, "Input"],
Cell[46891, 1032, 126, 3, 27, "Input"],
Cell[47020, 1037, 1390, 21, 443, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[48447, 1063, 65, 1, 24, "Input"],
Cell[48515, 1066, 125, 3, 27, "Input"],
Cell[48643, 1071, 1004, 17, 315, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[49684, 1093, 63, 1, 24, "Input"],
Cell[49750, 1096, 112, 2, 27, "Input"],
Cell[49865, 1100, 380, 8, 123, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[50282, 1113, 68, 1, 24, "Input"],
Cell[50353, 1116, 100, 2, 27, "Input"],
Cell[50456, 1120, 1250, 25, 379, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[51743, 1150, 68, 1, 24, "Input"],

Cell[CellGroupData[{
Cell[51836, 1155, 93, 1, 27, "Input"],
Cell[51932, 1158, 60, 1, 27, "Output"]
}, Open  ]],
Cell[52007, 1162, 984, 20, 299, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[53028, 1187, 139, 3, 24, "Input"],
Cell[53170, 1192, 81, 1, 27, "Input"],
Cell[53254, 1195, 973, 16, 315, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[54264, 1216, 138, 3, 24, "Input"],
Cell[54405, 1221, 116, 2, 27, "Input"],
Cell[54524, 1225, 1177, 19, 379, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[55738, 1249, 138, 3, 24, "Input"],

Cell[CellGroupData[{
Cell[55901, 1256, 131, 3, 27, "Input"],
Cell[56035, 1261, 59, 1, 27, "Output"]
}, Open  ]],
Cell[56109, 1265, 381, 8, 123, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[56527, 1278, 70, 1, 24, "Input"],
Cell[56600, 1281, 85, 1, 27, "Input"],
Cell[56688, 1284, 983, 20, 299, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[57708, 1309, 68, 1, 24, "Input"],
Cell[57779, 1312, 138, 3, 27, "Input"],
Cell[57920, 1317, 359, 8, 123, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[58316, 1330, 71, 1, 24, "Input"],
Cell[58390, 1333, 451, 8, 107, "Input"],
Cell[58844, 1343, 380, 8, 123, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[59261, 1356, 70, 1, 24, "Input"],
Cell[59334, 1359, 435, 8, 107, "Input"],
Cell[59772, 1369, 1023, 17, 315, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[60832, 1391, 70, 1, 24, "Input"],
Cell[60905, 1394, 1304, 27, 283, "Input"],
Cell[62212, 1423, 1834, 29, 571, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[64083, 1457, 70, 1, 24, "Input"],
Cell[64156, 1460, 942, 20, 187, "Input"],
Cell[65101, 1482, 994, 20, 299, "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{
Cell[66144, 1508, 111, 1, 57, "Subsubsection"],
Cell[66258, 1511, 1748, 52, 299, "Text"],
Cell[68009, 1565, 1871, 31, 443, "Input",
  InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{
Cell[69917, 1601, 125, 2, 57, "Subsubsection"],
Cell[70045, 1605, 416, 7, 77, "Text"],

Cell[CellGroupData[{
Cell[70486, 1616, 337, 6, 91, "Input"],
Cell[70826, 1624, 172, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[71035, 1632, 288, 5, 91, "Input"],
Cell[71326, 1639, 147, 2, 27, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


